Top General Performance = Top Domain Performance? DomainCodeBench: A Multi-domain Code Generation Benchmark

With the rapid advancement of large language models (LLMs), extensive research has been conducted to investigate the code generation capabilities of LLMs. However, existing efforts primarily focus on general-domain tasks, leaving LLMs' code generation performance in real-world application domains underexplored. This raises a critical question: can a model's general-domain coding ability reliably represent its ability in specialized domains? In this paper, we introduce DomainCodeBench, a multi-domain code generation benchmark designed to systematically evaluate LLMs across 12 software application domains and 15 programming languages. DomainCodeBench contains 2,400 manually verified tasks with ground truth, human-annotated docstrings, and fine-grained dependency information to ensure more coverage of domain-specific challenges. Specifically, we first identify the most popular application domains by topic mining. Then, we curate coding tasks based on commonly used frameworks and platforms in each domain. We obtain several findings through extensive experiments on DomainCodeBench with ten mainstream LLMs. (1) Performance decoupling: experiments reveal that top general-domain models do not consistently excel in specific application domains; (2) Domain-specific weaknesses: LLMs often fail due to domain knowledge gaps and third-party library misusage; (3) Contextual enhancement: we show that augmenting prompts with domain-specific knowledge improves performance by around 38.17%, providing actionable insights for performance optimization. Our replication package, including the benchmark, source code, and experimental results, is available at https://github.com/DeepSoftwareAnalytics/DomainCodeBench.

==> Figures/radar_graph.py <==
import numpy as np
import matplotlib.pyplot as plt
from math import pi

# 数据标签使用缩写
labels = ['BC', 'CS', 'DA', 'DL', 'DApp', 'DSys', 'EApp', 'Game', 'IoT', 'Mob', 'Rob', 'Web']
n_vars = len(labels)

# DeepSeekCoder-6.7B 和 StarCoder2-15B 的数据
values_deepseekcoder = [49.04, 41.62, 36.03, 35.66, 43.76, 40.50, 37.22, 34.14, 40.71, 42.05, 44.14, 35.00]
values_starcoder2 = [41.65, 41.94, 37.05, 37.68, 39.33, 36.67, 34.85, 36.02, 39.78, 34.53, 40.82, 33.77]

# StarCoder 和 StarCoder2-7B 的数据
values_starcoder = [40.18, 39.02, 34.09, 37.16, 37.35, 35.24, 32.80, 35.93, 37.14, 30.43, 35.97, 30.41]
values_starcoder2_7b = [41.20, 39.64, 34.10, 35.24, 38.01, 33.38, 33.29, 36.40, 37.11, 34.69, 37.79, 30.68]

# 将第一个值复制到最后以闭合雷达图
values_deepseekcoder += values_deepseekcoder[:1]
values_starcoder2 += values_starcoder2[:1]
values_starcoder += values_starcoder[:1]
values_starcoder2_7b += values_starcoder2_7b[:1]

# 计算雷达图的角度
angles = [n / float(n_vars) * 2 * pi for n in range(n_vars)]
angles += angles[:1]

# 创建两个子图，并增加间距
fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(14, 7), subplot_kw=dict(polar=True))
fig.subplots_adjust(wspace=0.5)  # 增加子图之间的距离

# 参考图片的配色方案
colors_ax1 = ['#1f77b4', '#ff7f0e']  # DeepSeekCoder-6.7B 和 StarCoder2-15B 使用的颜色
colors_ax2 = ['#2ca02c', '#d62728']  # StarCoder 和 StarCoder2-7B 使用的颜色

# 字体大小设置
fontsize = 16

# 第一个雷达图：DeepSeekCoder-6.7B 和 StarCoder2-15B
ax1.set_ylim(30, 50)  # 设置缩放范围
ax1.plot(angles, values_deepseekcoder, linewidth=2, linestyle='solid', label='DeepSeekCoder-6.7B', color=colors_ax1[0])
ax1.fill(angles, values_deepseekcoder, colors_ax1[0], alpha=0.2)
ax1.plot(angles, values_starcoder2, linewidth=2, linestyle='solid', label='StarCoder2-15B', color=colors_ax1[1])
ax1.fill(angles, values_starcoder2, colors_ax1[1], alpha=0.2)

# 第二个雷达图：StarCoder 和 StarCoder2-7B
ax2.set_ylim(30, 42)  # 设置缩放范围
ax2.plot(angles, values_starcoder, linewidth=2, linestyle='solid', label='StarCoder', color=colors_ax2[0])
ax2.fill(angles, values_starcoder, colors_ax2[0], alpha=0.25)
ax2.plot(angles, values_starcoder2_7b, linewidth=2, linestyle='solid', label='StarCoder2-7B', color=colors_ax2[1])
ax2.fill(angles, values_starcoder2_7b, colors_ax2[1], alpha=0.25)

# 设置坐标轴标签
for ax in [ax1, ax2]:
    ax.set_xticks(angles[:-1])
    ax.set_xticklabels(labels, color='black', size=fontsize, fontweight='bold')  # 调整字体大小
    
    # 适当旋转文字，使其看起来更符合自然阅读的方式
    for i, label in enumerate(ax.get_xticklabels()):
        angle_rad = angles[i]
        angle_deg = np.degrees(angle_rad)

        if 90 < angle_deg < 270:
            label.set_rotation(angle_deg - 90)  # 旋转90度，文字朝外
            label.set_verticalalignment('center')
            label.set_horizontalalignment('right')
        else:
            label.set_rotation(angle_deg + 90)  # 旋转文字，让文字自然朝外
            label.set_verticalalignment('center')
            label.set_horizontalalignment('left')

    # 移除径向网格线
    ax.yaxis.grid(False)

    # 隐藏径向标签
    ax.set_yticks([])

# 调整图例的位置，将其移到左上角
ax1.legend(loc='upper left', bbox_to_anchor=(0.15, 1.3), fontsize=fontsize)
ax2.legend(loc='upper left', bbox_to_anchor=(0.15, 1.3), fontsize=fontsize)

# 添加 (a) 和 (b) 到每个子图下方
ax1.text(0.5, -0.2, "(a) DeepSeekCoder-6.7B vs StarCoder2-15B", size=fontsize, ha="center", va="center", transform=ax1.transAxes)
ax2.text(0.5, -0.2, "(b) StarCoder vs StarCoder2-7B", size=fontsize, ha="center", va="center", transform=ax2.transAxes)

# 保存为PDF文件
pdf_filename = "radar_chart_vs.pdf"
plt.savefig(pdf_filename, format="pdf")

# 显示图表
plt.show()

